Visualizing textual models with in-text and word-as-pixel highlighting

We explore two techniques which use color to make sense of statistical text models. One method uses in-text annotations to illustrate a model's view of particular tokens in particular documents. Another uses a high-level, "words-as-pixels" graphic to display an entire corpus. Together, these methods offer both zoomed-in and zoomed-out perspectives into a model's understanding of text. We show how these interconnected methods help diagnose a classifier's poor performance on Twitter slang, and make sense of a topic model on historical political texts.

==> copy.sh <==
#!/bin/zsh
set -x
# cp /usr/local/texlive/2015/texmf-dist/tex/latex/caption/caption.sty .
for f in authblk.sty setspace.sty subfig.sty caption.sty caption2.sty caption3.sty babel.sty; do
    # ls -l /usr/local/texlive/2015/texmf-dist/tex/latex/**/$f 
    cp /usr/local/texlive/2015/texmf-dist/tex/latex/**/$f  .
done

